Network Lens: Node Classification in Topologically Heterogeneous Networks

We study the problem of identifying different behaviors occurring in different parts of a large heterogenous network. We zoom in to the network using lenses of different sizes to capture the local structure of the network. These network signatures are then weighted to provide a set of predicted labels for every node. We achieve a peak accuracy of $\sim42\%$ (random=$11\%$) on two networks with $\sim100,000$ and $\sim1,000,000$ nodes each. Further, we perform better than random even when the given node is connected to up to 5 different types of networks. Finally, we perform this analysis on homogeneous networks and show that highly structured networks have high homogeneity.

==> images/circle.py <==
import sys
import math
import math
import math
import math


def circ(r, ox, oy, p):
	angle = 2 * math.pi/p
	points = []
	i = angle
	while len(points) < p:
		x, y = ox + r * math.cos(i), oy + r * math.sin(i)
		points.append((x, y))
		i += angle
	return points


def arrows(angle, points, leng):
	end_points = []
	i = angle
	for point in points:
		if 3 * math.pi/2 > i > math.pi/2:
			d = -leng
		else:
			d = leng
		m = math.tan(i)
		x, y = d * 1 / math.sqrt(1 + m ** 2) + point[0], d * m / math.sqrt(1 + m ** 2) + point[1]
		end_points.append((x, y))
		i += angle
	return end_points


def main():
	radius = float(sys.argv[1])
	ox = float(sys.argv[2])  # origin
	oy = float(sys.argv[3])
	num_pt = int(sys.argv[4])  # no. of points on the circle
	leng = float(sys.argv[5])  # Length of the arrows
	points = circ(radius, ox, oy, num_pt)
	# for point in points:
	# 	print point
	end_pts = arrows(2 * math.pi/num_pt, points, leng)
	# for point in end_pts:
	# 	print point
	for s, e in zip(points, end_pts):
		# print s, e
		print '(' + ','.join(format(f, '.2f') for f in s) + ')', '(' + ','.join(format(f, '.2f') for f in e) + ')'


if __name__ == '__main__':
	main()


==> images/everyday.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from random import randint as ri\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# x = np.load('gowalla_64_AR.npy')\n",
    "x = np.load('../graph-sig/9o_64_A1.npy')\n",
    "# y = np.load('7o_Y1.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(42168, 64, 64)\n",
      "-1\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAABNJJREFUeJzt3duOm0gUQNFhNP//y523CDkyQQyXKvZar4m68WXrVBk3\nLD8/P/8APf8+fQDAM8QPUeKHKPFDlPghSvwQJX6IEj9EiR+i/rv59/3+OuGyLDf/6jH4RiU32BWX\nyQ9R4oeoW5f966V+dfk74nan+lrUmfwQJX6IEj9E3X2qb5fPffFb96SjPK4zPocY5bGwn8kPUeKH\nqGGW/VunAd90inCG4z9yjJWt2puY/BAlfogSP0QNs+df7xG39o9v2v+P4ozncetzmqt/N8eY/BAl\nfogaZtm/9uZTfRV7X6et7YHX+lomP0SJH6KGXPZ/svybz96t2ta/OWNwLZMfosQPUeKHqCn2/DQd\nOV1o/7+fyQ9R4ocoy36mZ6l/jMkPUeKHKPFDlPghSvwQJX6IcqqPSzj9Nj6TH6LED1HihyjxQ5T4\nIUr8ECV+iBI/RIkfosQPUeKHKPFDlPghSvwQJX6IEj9EiR+ixA9R4oco8UOU+CFK/BAlfogSP0SJ\nH6LED1HihyjxQ5T4IUr8EHXrLbrXt21elmXX/3uzUZ6DreNYm/F12fvYtsz4uPcw+SFK/BB167J/\ny1uXVp/Wy9BRHvPncXw7xs8l9CjHv3bFMY74mp3B5Ico8UOU+CFqmD0/3919SvDbz5xhv3vn8zE7\nkx+ixA9Rlv03O7KEHGXZOcOpPvYz+SFK/BBl2T+Q0b9JNuIx/c3oz+mTTH6IEj9EiR+i7Pl5Nfv8\n70x+iBI/RFn2D8QSlTuZ/BAlfogSP0SJH6LED1HihyjxQ5T4IUr8ECV+iBI/RIkfosQPUeKHKPFD\nlPgh6rGLeXxeuOLuO9E+xXXkr+WWYvuZ/BAlfogSP0QNeQHPyj7N/vR8Vz+Hb3rNTH6IEj9EDbns\nr5h5yVj1ptfM5Ico8UOUZf/N1svGrU+OfRPwHJ7H70x+iBI/RIkfouz5H7S1B7U/PYfn8TuTH6LE\nD1HDLPv3ngIDzmHyQ5T4IUr8EDXMnn9t6+KeW58NHP35cNTR9+D/dcZ72OSHKPFD1JDL/r0s33na\nU+/BM06Hm/wQJX6ImnrZD1U+7QcOEz9EiR+iptjzu7AlnM/khyjxQ5T4IUr8ECV+iBI/RE1xqm/N\nhT7hHCY/RIkfosQPUeKHKPFDlPghSvwQJX6IEj9ETfcNv7W9t/UC/mTyQ5T4IWrqZf+n2Zb6o/xh\n0ijHcQVbwe9MfogSP0SJH6JeteefwZE96NV78lGO4wwzHOMVjryvTH6IEj9ELTcvixprsA1OPXGD\n5e//xeSHLPFDlPghSvwQJX6IEj9EiR+ixA9R4oco8UOU+CFK/BAlfohyMY+brf+Sr3rhCcZg8kOU\n+CHKsv9Boy7zXXCkweSHKPFDlPghyp6fP5yxz/e5wfhMfogSP0SJH6LED1HihyjxQ5T4IUr8ECV+\niBI/RIkfosQPUeKHKPFDlPghSvwQJX6IEj9EiR+ixA9R4oco8UOU+CFK/BAlfogSP0SJH6LED1Hi\nhyh36eUS6zvzumPvmEx+iBI/RIkfouz5udyT+3yfN3xn8kOU+CFqsRSCJpMfosQPUeKHKPFDlPgh\nSvwQJX6IEj9EiR+ixA9R4oco8UOU+CFK/BAlfogSP0SJH6LED1HihyjxQ5T4IUr8ECV+iPoFQPlQ\nsYelGc4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x115382350>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "print x.shape\n",
    "ind = -1 #ri(5500,5600)\n",
    "print ind\n",
    "plt.axis('off')\n",
    "plt.imshow(x[ind].reshape(64,64), cmap='gray_r', interpolation='nearest')\n",
    "# plt.title('Road')\n",
    "plt.savefig('gowalla_sorted.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "filename = '../graph-sig/data/source/roadnet/64/0.txt'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [],
   "source": [
    "from get_a_x import get_a_x as ax"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [],
   "source": [
    "cur_a, _ = ax(filename)\n",
    "cur_a_1, _ = ax_1(filename)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(8, 8)"
      ]
     },
     "execution_count": 73,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cur_a.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "x = cur_a\n",
    "x_1 = cur_a_1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAABTdJREFUeJzt3cFu5DYQRVE5yC7//6lZT3ZBowfUqO1uSeQ9ZzsDW148\nsIpFUV+/fv3agJ6/rn4A4BrCD1HCD1HCD1HCD1HCD1HCD1HCD1HCD1F/n/z7/j9O+M/X17d+wL9O\nJMKfHAqXlR+ihB+iTi37H0v975bvR9sF7QHss/JDlPBDlPBD1Nmjvrfa6+v39gbsB4CVH7KEH6Km\nK/uPluxaAthn5Yco4Yco4Yeo6Xr+dzi6H6D/Z2VWfogSfoj6OvlzXYcu87hLuf38jHd5LvgDl3kA\nY8IPUbfZ7Z+hpB61KjM8Ozyz8kOU8EOU8EPUbXr+O3ru5Uen/4wEmZGVH6KEH6IuO+H37NMv1Jz5\nwo6Xg7iYE37AmPBDlPBD1LKjvivHb/p8ZmDlhyjhh6jbjPoerXRiboZLS1iOUR8wJvwQtexu/128\n8tkwbQBnsvJDlPBDlPBD1C1Hfc8qb8m5IJQ3MeoDxoQfoqYo+x8VT8wZCfIiZT8wJvwQJfwQNV3P\n/6jY/29bZ/TJt+n5gTHhh6il3upbtQTeG/VVWx9+zsoPUcIPUVPv9j+zCw7bttntB/YIP0QJP0Qt\n1fM/8iacPZAwPT8wJvwQtdQJv0dH78tXDlNl5Yco4Yco4YeoZXt+7Gewz8oPUcIPUcue8DuqchLQ\npR8pTvgBY8IPUcIPUfme/1nx6G9l3yNEzw+MCT9EOeGHMj/Kyg9Rwg9Rdvt3HP1M1mpl88p/W4Td\nfmBM+CFK+CFKz/8CvTCT0PMDY8IPUcr+b1q5Bdi7+OPRan/3QpT9wJjwQ5TwQ5S3+vjN0WPMK+97\nFFj5IUr4Icqo7wOKd+S7B/BWjPqAMeGHKGX/hZTKfIiyHxgTfogSfogSfogSfogSfogy6rsRL8rw\nJkZ9wJjwQ5TwQ5SefwJHvxn4/G9Xsn9xKT0/MCb8EKXsn9wMF4doAU6n7AfGhB+iXN29mDuW1XvT\nidH/4/Os/BAl/BAl/BBl1LcYYzU2oz5gj/BDlLJ/YbO1AMaAb6PsB8aEH6KEH6L0/PzmjnsFd3ym\nG9PzA2PCD1HKfnbdsdw2EvwjZT8wJvwQpeznsCuvCT/afmgJtm1T9gN7hB+ihB+iXODJFI7260f3\nA0L9/5CVH6KEH6KM+niLu34teGS2532RUR8wJvwQJfwQZdRH0mI9/rdY+SFK+CHKqI+PGJ2mW3zE\ndhdGfcCY8EOUsp+Pm+GFmsUuAVH2A2PCD1HCD1FO+MHWvATEyg9Rwg9RRn2cavYTfnsjwUcX/11G\nfcCY8EOU8EOUUR+84GgvP8PehpUfooQfooz6uNSqp+cuZtQHjAk/RCn7uY0ZdsgnoewHxoQfooQf\novT8TGf2vYETLgvV8wNjwg9RXuyBE9zxJKOVH6KEH6KEH6L0/EznuWe+Yz89Ays/RAk/RDnhx1Kc\n/tu2zQk/YI/wQ5TwQ5RRH9zUp/crrPwQJfwQpeyHGzlzNGnlhyjhhygn/Fha9KUfJ/yAMeGHKOGH\nKD0/PDnhXv1P0/MDY8IPUU74wTbHSPDdz2jlhyjhhyjhhyg9P0zi3XsRVn6IEn6IcsIPXnDm6b8f\nfIPACT9gTPghym4//MAnS/29n/2Oz5JZ+SFK+CFK+CHKqA9O9onPiD/tFRj1AWPCD1HKfrgpJ/yA\njxB+iBJ+iNLzwyReuMBTzw+MCT9EnV32Azdh5Yco4Yco4Yco4Yco4Yco4Yco4Yco4Yco4Yco4Yco\n4Yco4Yco4Yco4Yco4Yco4Yco4Yco4Yco4Yco4Yco4Yco4Yco4Yeo/wCqq/1bPxfh1gAAAABJRU5E\nrkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x110825850>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.axis('off')\n",
    "plt.imshow(x_1.reshape(64,64), cmap='hot_r', interpolation='nearest')\n",
    "plt.savefig('road_sorted.svg')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAABYFJREFUeJzt3cFu20gQBFBxkZv//1P37FwWhq1sS6JCDnum3jsFSBAN\naRdYzaGk7fPz8wbk+efqBQDXEH4IJfwQSvghlPBDKOGHUMIPoYQfQgk/hPo1+PVaPE74sW1ff/53\n4SccVzrOlY5lgO35P3Hlh1jCD6FG1/6SWne8lc7jSsfShSs/hBJ+CCX8EGob/GEeXy/2fca/3a6b\n6bqsAw5kqw+oCT+Euqz28zqjCTup/UBN+CGU8EOo6WZ+jwGT4i/u9Zj5gZrwQ6gpar+qj9+BXdR+\noCb8EGqK2v+q+7uj33njEEHUfqAm/BBK+CHU1DO/eRr+l5kfqAk/hGrzuf0r8TQaM3Dlh1DCD6GE\nH0JNvdXH+46+L9Fl27XLOi5mqw+oCT+EGlr7P7atfLHQegZnUPuBmvBDqDZ3+z0VdzznNJbaD9SE\nH0IJP4RqM/Pz05Xz+quv3eWeQpd1NGLmB2rCD6HU/h3US6604/dP7Qdqwg+hhB9Cmfkf8MEQx1j5\nXknTYzPzAzXhh1BqPzHjTdOKfga1H6gJP4TydV0nS6nUM3j33L8zLszwc3flh1DCD6GEH0Itu9U3\nw8wFJ7HVB9SEH0JNXfu7VPsu64D/qP1ATfghlPBDqKlnfubT5f5Il3WcxMwP1IQfQqn9nCLogzM6\nUvuBmvBDKOGHUGZ+Tmf+H87MD9SEH0Kp/XdmqKj3T6d913XNDKX2AzXhh1Ata//ib7qIM8MotRi1\nH6gJP4QSfgjVcubnmDn53f/DjD49Mz9QE34I5Su6F/ZuZVf1M7jyQyjhh1DCD6Fs9XEp24rHuDuP\ntvqAmvBDqKG1/2Pbvl6sS8Wb8R2EqjJPqP1ATfghlLv9DDXjmPXdJOtX+4Ga8EMo4YdQMTO/7bGx\nrjrfk8zkZzPzAzXhh1Axtf9ovjKLe41GS7UfqAk/hBJ+CGXmv9NobiuNXOPZrzXD+Z6QmR+oCT+E\nUvv5w6tVfObKvviTgGo/UBN+COXruvjDbBX4nfFj9DF2HJFc+SGU8EMo4YdQtvrudJzNruTdi1Oy\n1QfUhB9CxdR+dX4s5/tSaj9QE34IJfwQKmbm7+jKd5YdPZO/eiyLv5uuCzM/UBN+CKX273DV59mp\nyuyk9gM14YdQav9gKd9em/A5gI2p/UBN+CGU8EMoM/9ijpihz5zDbVsOYeYHasIPodR+OEijbUu1\nH6gJP4QSfghl5ocnuszyO9Zh5gdqwg+hhtb+j237erGOT58xB08JPqX2AzXhh1Du9jMF494uaj9Q\nE34IJfwQysx/x2xZs8X2ukfnasB5NPMDNeGHUDG1X53/yfn4abHzofYDNeGHUMIPoWJmflhsrn/E\nzA/UhB9C/bp6AbMKqpBTe+fnlPIkoys/hBJ+COVu/2CzjQuzrZfb7eZuP/CI8EMo4YdQZn6WkrJN\n94SZH6gJP4RS+4kRtG2p9gM14YdQwg+hzPwHsL10jpVm9COOZcf/YeYHasIPodT+EEaTKGo/UBN+\nCCX8EMrMv8NKW08cr9Hvh5kfqAk/hFL7abMN2GUdezSq+t+p/UBN+CGU2n+AGevqSppW7x8erfGE\n9av9QE34IZTwQygzPy9Lvbcx4dd8m/mBmvBDKLWf6c2w1ffICWOF2g/UhB9CCT+EMvPDCR7N5K/+\n3V/cvzDzAzXhh1BqP1zMu/qAoYQfQk1R+2d/ggsGU/uBmvBDKOGHUFPM/FdJ/fCKLrrc6+myjh3M\n/EBN+CGU2g+DDRgn1X6gJvwQSvghlJl/MRNuS3E8Mz9QE34INbr2A0248kMo4YdQwg+hhB9CCT+E\nEn4IJfwQSvghlPBDKOGHUMIPoYQfQgk/hBJ+CCX8EEr4IZTwQyjhh1DCD6GEH0IJP4QSfggl/BDq\nN72UpN5Gm1bZAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x110464410>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.axis('off')\n",
    "plt.imshow(x.reshape(8,8), cmap='hot_r', interpolation='nearest')\n",
    "plt.savefig('road_unsorted_8.svg')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import networkx as nx"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "G = nx.read_edgelist(filename)\n",
    "G2 = nx.read_edgelist('../graph-sig/data/source/roadnet/64/1.txt')\n",
    "G3 = nx.read_edgelist('../graph-sig/data/source/roadnet/64/2.txt')\n",
    "G5 = nx.read_edgelist('../graph-sig/data/source/roadnet/64/3.txt')\n",
    "G6 = nx.read_edgelist('../graph-sig/data/source/roadnet/64/4.txt')\n",
    "G7 = nx.read_edgelist('../graph-sig/data/source/roadnet/64/5.txt')\n",
    "for edge in G2.edges():\n",
    "    G.add_edge(edge[0], edge[1])\n",
    "for edge in G3.edges():\n",
    "    G.add_edge(edge[0], edge[1])\n",
    "for edge in G5.edges():\n",
    "    G.add_edge(edge[0], edge[1])\n",
    "for edge in G6.edges():\n",
    "    G.add_edge(edge[0], edge[1])\n",
    "for edge in G7.edges():\n",
    "    G.add_edge(edge[0], edge[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdgAAAFCCAYAAABSJMy8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x111360290>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "nx.draw(G, pos=nx.random_layout(G), node_color='k', edge_color='gray')\n",
    "plt.savefig('big_graph.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x114fc42d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = 'gowalla'\n",
    "filename = '../graph-sig/data/source/'+data+'/64/23.txt'\n",
    "from get_a_x_1 import get_a_x as ax_1\n",
    "x_1, _ = ax_1(filename)\n",
    "plt.axis('off')\n",
    "plt.imshow(x_1, cmap='gray_r', interpolation='nearest')\n",
    "plt.savefig(data+'_sorted.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdgAAAFCCAYAAABSJMy8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x117168090>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = 'roadnet'\n",
    "filename = '../graph-sig/data/source/'+data+'/8/8.txt'\n",
    "from get_a_x_1 import get_a_x as ax_1\n",
    "x_1, _ = ax_1(filename)\n",
    "G4 = nx.from_numpy_matrix(x_1)\n",
    "nx.draw(G4, pos=nx.spring_layout(G4), node_color='k', edge_color='black',node_size=700,width=4)\n",
    "plt.savefig('small_graph_8_1.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "import networkx as nx\n",
    "data = 'random2_wikipedia'\n",
    "filename = 'data/' + data + '.txt'\n",
    "graph = nx.read_edgelist(filename)\n",
    "from extract_random_walks import sample_random_walk as rw\n",
    "from order_nodes import order_nodes as on"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11814d310>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = 64\n",
    "g = nx.from_edgelist(rw(graph, n))\n",
    "while len(g.nodes()) != n:\n",
    "    g = nx.from_edgelist(rw(graph, n))\n",
    "x_1 = nx.attr_matrix(g, rc_order=on(g))\n",
    "plt.axis('off')\n",
    "plt.imshow(x_1, cmap='gray_r', interpolation='nearest')\n",
    "plt.savefig(data + '_0.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import random\n",
    "\n",
    "def edge_swap(graph, nswap):\n",
    "    # return nx.double_edge_swap(graph, nswap=swaps, max_tries=swaps*100)\n",
    "    tries = 0\n",
    "    swapcount = 0\n",
    "    keys, degrees = zip(*graph.degree().items())  # keys, degree\n",
    "    cdf = nx.utils.cumulative_distribution(degrees)  # cdf of degree\n",
    "    while swapcount < nswap:\n",
    "        # if random.random() < 0.5: continue # trick to avoid periodicities?\n",
    "        # pick two random edges without creating edge list\n",
    "        # choose source node indices from discrete distribution\n",
    "        (ui, xi) = nx.utils.discrete_sequence(2, cdistribution=cdf)\n",
    "        if ui == xi:\n",
    "            continue  # same source, skip\n",
    "        u = keys[ui]  # convert index to label\n",
    "        x = keys[xi]\n",
    "        # choose target uniformly from neighbors\n",
    "        v = random.choice(list(graph[u]))\n",
    "        y = random.choice(list(graph[x]))\n",
    "        if v == y:\n",
    "            continue  # same target, skip\n",
    "        if (x not in graph[u]) and (y not in graph[v]):  # don't create parallel edges\n",
    "            graph.add_edge(u, x)\n",
    "            graph.add_edge(v, y)\n",
    "            graph.remove_edge(u, v)\n",
    "            graph.remove_edge(x, y)\n",
    "            swapcount += 1\n",
    "        tries += 1\n",
    "    return graph\n",
    "\n",
    "graph_random = nx.read_edgelist(filename)\n",
    "swapsp = 50\n",
    "swaps = len(graph.edges()) * swapsp * 1.0 / 100\n",
    "graph_random = edge_swap(graph_random, swaps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x13c54bf50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = 64\n",
    "gr = nx.from_edgelist(rw(graph_random, n))\n",
    "while len(gr.nodes()) != n:\n",
    "    gr = nx.from_edgelist(rw(graph_random, n))\n",
    "x_1 = nx.attr_matrix(gr, rc_order=on(gr))\n",
    "plt.axis('off')\n",
    "plt.imshow(x_1, cmap='gray_r', interpolation='nearest')\n",
    "plt.savefig(data + '_' + str(swapsp) + '.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> images/pdf2eps.sh <==
#!/bin/sh
# $Id: pdf2eps,v 0.01 2005/10/28 00:55:46 Herbert Voss Exp $
# Convert PDF to encapsulated PostScript.
# usage:
# pdf2eps <page number> <pdf file without ext>

pdfcrop $2.pdf
pdftops -f $1 -l $1 -eps "$2-crop.pdf" 
rm  "$2-crop.pdf"
mv  "$2-crop.eps" $2.eps

